Orbits of very distant asteroid satellites

The very wide binary asteroid (VWBA) population is a small subset of the population of known binary and multiple asteroids made of systems with very widely orbiting satellites and long orbital periods, on the order of tens to hundreds of days. The origin of these systems is debatable, and most members of this population are poorly characterized. We have compiled all available high-angular resolution imaging archival data of VWBA systems from large ground- and space-based telescopes. We measure the astrometric positions of the satellite relative to the primary and analyze the dynamics of the satellites using the Genoid genetic algorithm. Additionally, we use a NEATM thermal model to estimate the diameters of two systems, and we model the orbit of Litva's inner satellite using photometric lightcurve observations. We determine the effective diameters of binary systems Christophedumas and Alconrad to be 4.7 + 0.4km and 5.2 + 0.3km respectively. We determine new orbital solutions for five systems, Huenna, Litva, (3548) Eurybates, Pauling, and Alconrad. We find a significantly eccentric best-fit orbital solution for the outer satellite of Litva, a moderately eccentric solution for Alconrad, and a nearly circular solution for Pauling. We also confirm previously reported orbital solutions for (379) Huenna and Eurybates. It is unlikely that BYORP expansion could be solely responsible for the formation of VWBAs. It is possible that the satellites of these systems were formed through YORP spin-up and then later scattered onto very wide orbits. Additionally, we find that some members of the population are unlikely to have formed satellites through YORP spin-up, and a collisional formation history is favored. In particular, this applies to VWBAs within large dynamical families, or large VWBA systems such as Huenna and NASA's Lucy mission target Eurybates.

==> gfx/plot_pole_litva.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "import pandas as pd\n",
    "import matplotlib.pyplot as plt\n",
    "import figure_setup as fs"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 25,
   "metadata": {},
   "outputs": [],
   "source": [
    "# Read data\n",
    "pole = pd.read_csv('pole.csv')\n",
    "area = pd.read_csv('area.csv')\n",
    "area2 = pd.read_csv('genoid_area.csv')\n",
    "helio = pd.read_csv('helio.csv')\n",
    "\n",
    "\n",
    "# Convert angle to radians\n",
    "pole.theta = np.radians(pole.theta)\n",
    "area.theta = np.radians(area.theta)\n",
    "area2.theta = np.radians(area2.theta)\n",
    "helio.theta = np.radians(helio.theta)\n",
    "area2.r=area2.r/-90"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 26,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>theta</th>\n",
       "      <th>r</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>4.734502</td>\n",
       "      <td>0.716870</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>4.983270</td>\n",
       "      <td>0.665596</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>5.332731</td>\n",
       "      <td>0.671858</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3</th>\n",
       "      <td>5.516346</td>\n",
       "      <td>0.732778</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4</th>\n",
       "      <td>5.255731</td>\n",
       "      <td>0.758791</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>5</th>\n",
       "      <td>4.977347</td>\n",
       "      <td>0.752333</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "      theta         r\n",
       "0  4.734502  0.716870\n",
       "1  4.983270  0.665596\n",
       "2  5.332731  0.671858\n",
       "3  5.516346  0.732778\n",
       "4  5.255731  0.758791\n",
       "5  4.977347  0.752333"
      ]
     },
     "execution_count": 26,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "area2"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 32,
   "metadata": {},
   "outputs": [],
   "source": [
    "fig, ax = plt.subplots(figsize=fs.figsize(0.5, aspect=1), subplot_kw={'projection': 'polar'})\n",
    "# Use gridspec_kw to set top/bottom/left/right margins\n",
    "\n",
    "# Orbital pole: inner satellite\n",
    "ax.scatter( pole.theta, pole.r, label='Pole S1', color='black')\n",
    "\n",
    "\n",
    "\n",
    "ax.fill( area.theta, area.r, label='Uncertainty S1', color='gray', alpha=0.5, rasterized=True)\n",
    "ax.fill( area2.theta, area2.r, label='Uncertainty S2', color='#FFBBBB', alpha=0.5, rasterized=True)\n",
    "ax.scatter(288/(360/(2*3.14159)),-66/-90, label='Pole S2', color='xkcd:rosa', marker='*', s=150)\n",
    "\n",
    "# Heliocentric orbit\n",
    "ax.scatter( helio.theta, helio.r, marker='+', label=\"Litva's orbit\", color='black')\n",
    "\n",
    "# Add here S2 pole\n",
    "# Watch out for the fact r is a linear distance between 0-1, corresponding to -90 to -60 degrees\n",
    "\n",
    "# Axes\n",
    "ax.set_ylim(0, 1)\n",
    "ax.set_yticks( np.linspace(0, 1, 4) )\n",
    "ax.set_yticklabels( ['-90','-80','-70','-60'] )\n",
    "\n",
    "ax.set_xlabel('Longitude')\n",
    "ax.legend(loc='upper left')\n",
    "plt.title('(2577) Litva')\n",
    "\n",
    "fig.savefig('litva_pole.pgf')\n",
    "fig.savefig('litva_pole.png', dpi=300, facecolor='w')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "0    0.53629\n",
       "Name: r, dtype: float64"
      ]
     },
     "execution_count": 14,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "pole.r\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "(         r     theta\n",
       " 0  0.33912  4.652685\n",
       " 1  0.40245  4.583657\n",
       " 2  0.47436  4.569694\n",
       " 3  0.67020  4.657841\n",
       " 4  0.73402  4.689094\n",
       " 5  0.67226  4.765761\n",
       " 6  0.60101  4.827914\n",
       " 7  0.39952  4.749620,\n",
       "        theta          r\n",
       " 0   4.776667 -64.106164\n",
       " 1   4.862425 -63.894614\n",
       " 2   4.979369 -59.775317\n",
       " 3   5.064088 -67.858660\n",
       " 4   5.092847 -59.747125\n",
       " 5   5.195064 -68.023283\n",
       " 6   5.236644 -60.630913\n",
       " 7   5.301324 -68.034356\n",
       " 8   5.371779 -63.214635\n",
       " 9   5.454939 -65.992290\n",
       " 10  6.587991  63.902373)"
      ]
     },
     "execution_count": 15,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "area, area2"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3 (ipykernel)",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.9.12"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> gfx/spins_plot_hung.py <==
import pandas as pd
import numpy as np
import rocks as rocks
import matplotlib.pyplot as plt
bft=rocks.load_bft()
hungarias=bft[bft['family.family_name']=='Hungaria']
hungarias=hungarias[hungarias['spins.1.period.value']>0]
plt.hist(hungarias[hungarias['taxonomy.complex'].isin(['E', 'X'])]['spins.1.period.value'], linewidth=2, label='E/X', density=True, cumulative=True, histtype='step', bins=50, range=(0,100), color='xkcd:goldenrod', linestyle='dashed')
plt.hist(hungarias[hungarias['taxonomy.complex'].isin(['C', 'P', 'B', 'Ch'])]['spins.1.period.value'], linewidth=2, label='C', density=True, cumulative=True, histtype='step', bins=50, range=(0,100), color='xkcd:rosa', linestyle='dashdot')
plt.hist(hungarias[hungarias['taxonomy.complex'].isin(['S'])]['spins.1.period.value'], label='S', linewidth=2, density=True, cumulative=True, histtype='step', bins=50, range=(0,100), color='xkcd:lilac')
plt.xlabel('Spin period (h)')
plt.ylabel('Fraction of total')
plt.legend()
plt.xlim(0,20)
plt.ylim(0,0.8)
plt.savefig('cum_hist_spins_hung_family_by_taxo.png', dpi=300)
plt.show()
# plt.hist(hungarias[hungarias['taxonomy.complex'].isin(['C', 'P', 'B', 'Ch'])]['albedo.value'], color='xkcd:rosa')
# plt.show()
print('E', len(hungarias[hungarias['taxonomy.complex'].isin(['E', 'X'])]))
print('C', len(hungarias[hungarias['taxonomy.complex'].isin(['C', 'P', 'B', 'Ch'])]))
print('S', len(hungarias[hungarias['taxonomy.complex'].isin(['S'])]))

hungarias=bft[(bft['family.family_name']=='Hungaria')&-(bft['diameter.value']<1)]
hungarias=hungarias[hungarias['spins.1.period.value']>0]
plt.hist(hungarias[(hungarias['taxonomy.complex'].isin(['E', 'X']))&(hungarias['absolute_magnitude.value']<16.2)]['spins.1.period.value'], linewidth=2, label='E/X', density=True, cumulative=True, histtype='step', bins=50, range=(0,100), color='xkcd:goldenrod', linestyle='dashed')
plt.hist(hungarias[(hungarias['taxonomy.complex'].isin(['C', 'P', 'B', 'Ch']))&(hungarias['absolute_magnitude.value']<19)]['spins.1.period.value'], linewidth=2, label='C', density=True, cumulative=True, histtype='step', bins=50, range=(0,100), color='xkcd:rosa', linestyle='dashdot')
plt.hist(hungarias[(hungarias['taxonomy.complex'].isin(['S']))&(hungarias['absolute_magnitude.value']<17.2)]['spins.1.period.value'], label='S', linewidth=2, density=True, cumulative=True, histtype='step', bins=50, range=(0,100), color='xkcd:lilac')
plt.xlabel('Spin period (h)')
plt.ylabel('Fraction of total')
plt.legend()
plt.xlim(0,20)
plt.ylim(0,0.9)
plt.savefig('cum_hist_spins_hung_family_by_taxo_diamcontrolled_fromabsmag.png', dpi=300)
plt.show()
print('E', len(hungarias[hungarias['taxonomy.complex'].isin(['E', 'X'])&(hungarias['absolute_magnitude.value']<16.2)]))#15.4=1.5 16.2=1
print('C', len(hungarias[hungarias['taxonomy.complex'].isin(['C', 'P', 'B', 'Ch'])&(hungarias['absolute_magnitude.value']<19)])) #18=1.5 19=1
print('S', len(hungarias[hungarias['taxonomy.complex'].isin(['S'])&(hungarias['absolute_magnitude.value']<17.2)])) #16.3=1.5 17.2=1

#assuming c type albedo 0.05, s 0.24, e 0.57 from mahlke et al.

plt.hist(hungarias[hungarias['taxonomy.complex'].isin(['C', 'P', 'B', 'Ch'])&(hungarias['absolute_magnitude.value']<19)]['absolute_magnitude.value'])
plt.show()


hungarias=bft[(bft['family.family_name']=='Hungaria')&-(bft['diameter.value']<1)]
hungarias=hungarias[hungarias['spins.1.period.value']>0]
plt.hist(hungarias[(hungarias['taxonomy.complex'].isin(['E', 'X']))&(hungarias['absolute_magnitude.value']<14.2)]['spins.1.period.value'], linewidth=2, label='E/X', density=True, cumulative=True, histtype='step', bins=50, range=(0,100), color='xkcd:goldenrod', linestyle='dashed')
plt.hist(hungarias[(hungarias['taxonomy.complex'].isin(['C', 'P', 'B', 'Ch']))&(hungarias['absolute_magnitude.value']<16.9)]['spins.1.period.value'], linewidth=2, label='C', density=True, cumulative=True, histtype='step', bins=50, range=(0,100), color='xkcd:rosa', linestyle='dashdot')
plt.hist(hungarias[(hungarias['taxonomy.complex'].isin(['S']))&(hungarias['absolute_magnitude.value']<15.2)]['spins.1.period.value'], label='S', linewidth=2, density=True, cumulative=True, histtype='step', bins=50, range=(0,100), color='xkcd:lilac')
plt.xlabel('Spin period (h)')
plt.ylabel('Fraction of total')
plt.legend()
plt.xlim(0,20)
plt.ylim(0,0.9)
plt.savefig('cum_hist_spins_hung_family_by_taxo_diamcontrolled_fromabsmag_2_5km.png', dpi=300)
plt.show()
print('E', len(hungarias[hungarias['taxonomy.complex'].isin(['E', 'X'])&(hungarias['absolute_magnitude.value']<14.2)]))#15.4=1.5 16.2=1
print('C', len(hungarias[hungarias['taxonomy.complex'].isin(['C', 'P', 'B', 'Ch'])&(hungarias['absolute_magnitude.value']<16.9)])) #18=1.5 19=1
print('S', len(hungarias[hungarias['taxonomy.complex'].isin(['S'])&(hungarias['absolute_magnitude.value']<15.2)])) #16.3=1.5 17.2=1


==> scripts/figure_setup.py <==
import matplotlib
import numpy as np

GOLDEN_RATIO = (np.sqrt(5) + 1) / 2


def figsize(width=0.5, aspect=GOLDEN_RATIO):
    """Compute the figure width and height in inches.

    Parameters
    ==========
    width : float
        The figure width in units of the \textwidth. Default is 0.5,
        corresponding to one columnwidth.
    aspect : float
        The aspect ratio (width / height) of the figure. Default is the golden ratio.

    Returns
    =======
    tuple
        The figure width and height in inches.
    """
    TEXTWIDTH = 523.5307 # A&A
    TEXTWIDTH = 522.0000 # Arxiv
    POINTS_TO_INCHES = 1 / 72.27

    figure_width = TEXTWIDTH * POINTS_TO_INCHES * width
    figure_height = figure_width / aspect

    return figure_width, figure_height


SETUP = {
    # ----------
    # GENERAL SET-UP
    "backend": "pgf",  # To export figures to .pgf
    "backend_fallback": True,  # If not compatible,
    #  mpl will find a compatible one
    "toolbar": "toolbar2",  # "toolbar2", "toolmanager", "None"
    "timezone": "UTC",  # a pytz timezone string,
    # eg US/Central or Europe/Paris
    # ----------
    # LaTeX SET-UP
    "text.usetex": True,  # use inline math for ticks
    "pgf.rcfonts": False,  # setup fonts from rc parameters
    # Packages required for figure compilation:
    "pgf.preamble": r"\usepackage{amsmath} "
    r"\usepackage[utf8x]{inputenc} "
    r"\usepackage[T1]{fontenc} "
    r"\usepackage{txfonts} "  # txfonts are used by A&A Journal
    r"\usepackage[default]{sourcesanspro} "
    r"\usepackage{pgfplots} "
    r"\usepgfplotslibrary{external} "
    r"\tikzexternalize "
    r"\usepackage{xcolor} ",
    # ----------
    # GENERAL
    # ----------
    "figure.figsize": figsize(width=0.5),
    "savefig.dpi": 400,
    "font.size": 10,
    "font.family": "serif",
    "text.color": "#000000",
    "axes.facecolor": "#ffffff",  # axes background color
    "axes.edgecolor": "#000000",  # axes edge color
    "axes.linewidth": 0.5,  # edge linewidth
    "axes.grid": False,  # display grid or not
    "axes.titlesize": "large",  # fontsize of the axes title
    "axes.labelsize": "small",  # fontsize of the x any y labels
    "axes.labelcolor": "black",
    "axes.axisbelow": True,  # whether axis gridlines and ticks are
    # below the axes elements (lines, text)
    "axes.xmargin": 0,
    "axes.ymargin": 0,
    "axes.spines.top": True,
    "axes.spines.right": True,
    "xtick.major.size": 4,  # major tick size in points
    "xtick.minor.size": 2,  # minor tick size in points
    "xtick.major.pad": 2,  # distance to major tick label in points
    "xtick.major.width": 0.5,
    "xtick.minor.width": 0.3,
    "xtick.minor.visible": True,
    "xtick.minor.pad": 2,  # distance to the minor tick label in points
    "xtick.color": "black",  # color of the tick labels
    "xtick.top": True,
    "xtick.labelsize": "8",  # fontsize of the tick labels
    "xtick.direction": "in",  # direction: in or out
    "ytick.major.size": 4,  # major tick size in points
    "ytick.major.width": 0.5,
    "ytick.minor.width": 0.2,
    "ytick.minor.size": 2,  # minor tick size in points
    "ytick.major.pad": 2,  # distance to major tick label in points
    "ytick.minor.pad": 2,  # distance to the minor tick label in points
    "ytick.major.width": 0.5,
    "ytick.minor.width": 0.3,
    "ytick.right": True,
    "ytick.color": "black",  # color of the tick labels
    "ytick.labelsize": "8",  # fontsize of the tick labels
    "ytick.direction": "in",  # direction: in or out
    "ytick.minor.visible": True,
    "grid.color": "black",  # grid color
    "grid.linestyle": ":",  # dotted
    "grid.linewidth": "0.2",  # in points
    "legend.fontsize": "small",
    "legend.fancybox": False,  # if True, use a rounded box for the
    # legend, else a rectangle
    "lines.linewidth": 1.0,  # line width in points
    "lines.antialiased": True,  # render lines in antialised
}

matplotlib.rcParams.update(SETUP)


==> scripts/plot_pole_litva.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "import pandas as pd\n",
    "import matplotlib.pyplot as plt\n",
    "import figure_setup as fs"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "metadata": {},
   "outputs": [],
   "source": [
    "# Read data\n",
    "pole = pd.read_csv('pole.csv')\n",
    "area = pd.read_csv('area.csv')\n",
    "area2 = pd.read_csv('area_s2.csv')\n",
    "helio = pd.read_csv('helio.csv')\n",
    "\n",
    "# Convert angle to radians\n",
    "pole.theta = np.radians(pole.theta)\n",
    "area.theta = np.radians(area.theta)\n",
    "area2.theta = np.radians(area2.theta)\n",
    "helio.theta = np.radians(helio.theta)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "metadata": {},
   "outputs": [],
   "source": [
    "fig, ax = plt.subplots(figsize=fs.figsize(0.5, aspect=1), subplot_kw={'projection': 'polar'})\n",
    "# Use gridspec_kw to set top/bottom/left/right margins\n",
    "\n",
    "# Orbital pole: inner satellite\n",
    "ax.scatter( pole.theta, pole.r, label='Pole S1', color='black')\n",
    "\n",
    "\n",
    "ax.fill( area2.theta, area2.r, label='Uncertainty', color='#FFBBBB', alpha=0.5, rasterized=True)\n",
    "ax.fill( area.theta, area.r, label='Uncertainty', color='gray', alpha=0.5, rasterized=True)\n",
    "ax.scatter(288/(360/(2*3.14159)),-66/-90, label='Pole S2', color='xkcd:rosa', marker='*')\n",
    "\n",
    "# Heliocentric orbit\n",
    "ax.scatter( helio.theta, helio.r, marker='+', label=\"Litva's orbit\", color='black')\n",
    "\n",
    "# Add here S2 pole\n",
    "# Watch out for the fact r is a linear distance between 0-1, corresponding to -90 to -60 degrees\n",
    "\n",
    "# Axes\n",
    "ax.set_ylim(0, 1)\n",
    "ax.set_yticks( np.linspace(0, 1, 4) )\n",
    "ax.set_yticklabels( ['-90','-80','-70','-60'] )\n",
    "\n",
    "ax.set_xlabel('Longitude')\n",
    "ax.legend(loc='upper left')\n",
    "plt.title('(2577) Litva')\n",
    "\n",
    "fig.savefig('litva_pole.pgf')\n",
    "fig.savefig('litva_pole.png', dpi=300, facecolor='w')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "0    0.53629\n",
       "Name: r, dtype: float64"
      ]
     },
     "execution_count": 6,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "pole.r\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>r</th>\n",
       "      <th>theta</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>0.33912</td>\n",
       "      <td>4.652685</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>0.40245</td>\n",
       "      <td>4.583657</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>0.47436</td>\n",
       "      <td>4.569694</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3</th>\n",
       "      <td>0.67020</td>\n",
       "      <td>4.657841</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4</th>\n",
       "      <td>0.73402</td>\n",
       "      <td>4.689094</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>5</th>\n",
       "      <td>0.67226</td>\n",
       "      <td>4.765761</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>6</th>\n",
       "      <td>0.60101</td>\n",
       "      <td>4.827914</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>7</th>\n",
       "      <td>0.39952</td>\n",
       "      <td>4.749620</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "         r     theta\n",
       "0  0.33912  4.652685\n",
       "1  0.40245  4.583657\n",
       "2  0.47436  4.569694\n",
       "3  0.67020  4.657841\n",
       "4  0.73402  4.689094\n",
       "5  0.67226  4.765761\n",
       "6  0.60101  4.827914\n",
       "7  0.39952  4.749620"
      ]
     },
     "execution_count": 10,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "area"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3 (ipykernel)",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.9.12"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}

